WoLFRaM: Enhancing Wear-Leveling and Fault Tolerance in Resistive Memories using Programmable Address Decoders

Resistive memories have limited lifetime caused by limited write endurance and highly non-uniform write access patterns. Two main techniques to mitigate endurance-related memory failures are 1) wear-leveling, to evenly distribute the writes across the entire memory, and 2) fault tolerance, to correct memory cell failures. However, one of the main open challenges in extending the lifetime of existing resistive memories is to make both techniques work together seamlessly and efficiently. To address this challenge, we propose WoLFRaM, a new mechanism that combines both wear-leveling and fault tolerance techniques at low cost by using a programmable resistive address decoder (PRAD). The key idea of WoLFRaM is to use PRAD for implementing 1) a new efficient wear-leveling mechanism that remaps write accesses to random physical locations on the fly, and 2) a new efficient fault tolerance mechanism that recovers from faults by remapping failed memory blocks to available physical locations. Our evaluations show that, for a Phase Change Memory (PCM) based system with cell endurance of 108 writes, WoLFRaM increases the memory lifetime by 68% compared to a baseline that implements the best state-of-the-art wear-leveling and fault correction mechanisms. WoLFRaM's average / worst-case performance and energy overheads are 0.51% / 3.8% and 0.47% / 2.1% respectively.

==> Results/lifetime.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np

FONTSIZE_TICKS = 14
FONTSIZE_LEGEND = 16
FONTSIZE_LABEL = 16
#labels = ['G1', 'G2', 'G3', 'G4', 'G5']
#men_means = [20, 34, 30, 35, 27]
#women_means = [25, 32, 34, 20, 25]
# Read file
colors = ['#d53e4f','#fc8d59', '#e6f598', '#99d594', '#3288bd']
with open('capacityLifetime.csv') as f:
    lines = f.readlines()
    sr1_time = [float(line.split(",")[0]) for line in lines]
    sr1_cap = [float(line.split(",")[1]) for line in lines]
    sr2_time = [float(line.split(",")[2]) for line in lines]
    sr2_cap = [float(line.split(",")[3]) for line in lines]
    wf1_time = [float(line.split(",")[4]) for line in lines]
    wf1_cap = [float(line.split(",")[5]) for line in lines]
    wf2_time = [float(line.split(",")[6]) for line in lines]
    wf2_cap = [float(line.split(",")[7]) for line in lines]
    #print(str(energy))

#x = np.arange(len(benchs))  # the label locations
#width = 0.4  # the width of the bars

fig, ax = plt.subplots(figsize=(8,3))
#rects1 = ax.bar(x - width/2, performance, width, label='Performance', edgecolor = "black", zorder=2)
#rects2 = ax.bar(x + width/2, energy, width, label='Energy', edgecolor = "black", zorder=2)

# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel("Usable Memory\nCapacity (%)",fontweight='bold', fontsize=FONTSIZE_LEGEND)
ax.set_xlabel("Lifetime (Months)",fontweight='bold', fontsize=FONTSIZE_LEGEND)
#ax.set_xticks(x)
ax.yaxis.set_tick_params(labelsize=FONTSIZE_TICKS) # y ticks font size
ax.xaxis.set_tick_params(labelsize=FONTSIZE_TICKS) # y ticks font size
fig.tight_layout()
#plt.xticks(rotation=45, ha="right") # Rotate x axis
ax.yaxis.grid(linestyle='--') # horizontal lines
#plt.show()
plt.ylim(50, 100)
plt.plot(sr1_time, sr1_cap, '-o', label="$SR+ECP_1$", color=colors[0])
plt.plot(sr2_time, sr2_cap, '-o',label="$SR+ECP_7$", color=colors[1])
plt.plot(wf1_time, wf1_cap, '-o',label="$WoLFRaM\ (no\ error\ correction)$", color=colors[4])
plt.plot(wf2_time, wf2_cap, '-o',label="$WoLFRaM+ECP_6$", color=colors[3])
ax.legend(prop={'size': FONTSIZE_LEGEND}, framealpha=0, ncol=2,loc='upper left', bbox_to_anchor=(0.0,1.4))
plt.savefig("lifetime.pdf", bbox_inches='tight')


==> Results/overhead2.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np

FONTSIZE_TICKS = 12
FONTSIZE_LEGEND = 16
FONTSIZE_LABEL = 16
#labels = ['G1', 'G2', 'G3', 'G4', 'G5']
#men_means = [20, 34, 30, 35, 27]
#women_means = [25, 32, 34, 20, 25]
# Read file
with open('Fig9.csv') as f:
    lines = f.readlines()
    benchs = [line.split(",")[0] for line in lines]
    #print(str(benchs))
    performance = [float(line.split(",")[1]) for line in lines]
    #print(str(performance))
    energy = [float(line.split(",")[2]) for line in lines]
    #print(str(energy))

x = np.arange(len(benchs))  # the label locations
width = 0.4  # the width of the bars

fig, ax = plt.subplots(figsize=(8,3))

rects1 = ax.bar(x - width/2, performance, width, label='Performance', edgecolor = "black", zorder=2)
rects2 = ax.bar(x + width/2, energy, width, label='Energy', edgecolor = "black", zorder=2)

# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel("Overhead (%)",fontweight='bold', fontsize=FONTSIZE_LEGEND)
ax.set_xticks(x)
ax.yaxis.set_tick_params(labelsize=FONTSIZE_TICKS) # y ticks font size
ax.set_xticklabels(benchs, fontsize=FONTSIZE_TICKS)
ax.tick_params(axis="x", bottom=True, top=True, labelbottom=True, labeltop=False, direction='in')
ax.tick_params(axis="y", direction='in')
ax.legend(prop={'size': FONTSIZE_LEGEND}, framealpha=1, loc="upper center")
#ax.legend(handles=legend_handles,
#          labels=benchs,
#          loc='upper right',
#          shadow=True,
#          fancybox=True,
#          facecolor='#C19A6B',
#          title="$\\bf{BOLDFACED\ TITLE}$",     # to boldface title with space in between
#          prop={'size': FONTSIZE_LEGEND, 'style': 'italic'}  # properties for legend text
#         )

plt.axvline(x=28,color='grey',linestyle='--')
fig.tight_layout()
#plt.subplots_adjust(left=0.2, bottom=0.2, right=0.8, top=0.8)
plt.xticks(rotation=45, ha="right") # Rotate x axis
plt.ylim([0, 4])
plt.xlim([-1,30])
ax.yaxis.grid(linestyle='--') # horizontal lines
#plt.show()
plt.savefig("overhead.pdf", bbox_inches='tight')

